The light-fermion contribution to the exact Higgs-gluon form factor in QCD

An analytical expression for the three-loop form factors for $ggH$ and $\gamma\gamma H$ is derived for the contributions which involve massless quark loops. The result is expressed in terms of harmonic polylogarithms. It fully agrees with previously obtained kinematical expansions, and confirms a recent semi-numerical approximation which extends over the full kinematic range.

==> anc/ggh-aah-nl.m <==
(*
 * This is an ancillary file to arXiv:1907.06957
 *
 * Authors: Robert V. Harlander, Mario Prausa, Johann Usovitsch
 *)

(*
 * api = alpha / Pi
 * aspi = alphas / Pi
 * Lmu = Log[mu^2/mq^2]
 * QQ = Qq^2
 * QQ2 = Sum[Q[i]^2,{i,1,nl}]
 *
 * The HPLs can be evaluated via HPL.m [Comput.Phys.Commun. 174 (2006) 222-240]
 *)

(* results for H->gamma gamma, quark mass in the on-shell scheme *)

CaahOS = api/v * ( CaahOS0 + aspi*CaahOS1 + aspi^2*CaahOS2 + O[aspi]^3 );

CaahOS0 = cA*QQ/tf * caahOS0;
CaahOS1 = cA*cF*QQ/tf * caahOS1;
CaahOS2 = caahOS2nl0 + cA*cF*Qq^2*nl * caahOS2nl1nonsing + cA*cF*QQ2 * caahOS2nl1sing;

caahOS0 = (
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 2*x/(1 - 2*x + x^2)
);

caahOS1 = (
       + (x - 14*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (x + x^2 + x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Pi^2
       - (x + x^2 + x^3 + x^4)/(20 - 100*x + 200*x^2 - 200*x^3 + 100*x^4 - 20*x^5)*Pi^4
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       - (x + 2*x^2 + x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       - (3*x + 3*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]
       + (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0},x]*Zeta[3]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,-1,0},x]
       - 5*x/(1 - 2*x + x^2)
       - (5*x - 6*x^2 + 5*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0},x]
       - (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0},x]
       + 6*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
);

caahOS2nl1nonsing = (
       - (x - 14*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       + (x + x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]*Lmu
       + (x + x^2 + x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,0,0},x]
       + (x + x^2 + x^3 + x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0,0},x]*Lmu
       + (x + x^2 + x^3 + x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0},x]*Pi^2*Lmu
       - (x + x^2 + x^3 + x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*Pi^2*Zeta[3]
       - (x + x^2 + x^3 + x^4)/(30 - 150*x + 300*x^2 - 300*x^3 + 150*x^4 - 30*x^5)*HPL[{-1},x]*Pi^4
       + (x + x^2 + x^3 + x^4)/(60 - 300*x + 600*x^2 - 600*x^3 + 300*x^4 - 60*x^5)*Pi^4*Lmu
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Lmu
       + (x + 2*x^2 + x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1},x]*Pi^2
       + (x + 2*x^2 + x^3)/(18 - 72*x + 108*x^2 - 72*x^3 + 18*x^4)*HPL[{0},x]*Pi^2*Lmu
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0},x]*Zeta[3]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1},x]*Zeta[3]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]*Lmu
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,1,0,0},x]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1,0,0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1},x]*Pi^2
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,1,0},x]
       - (2*x + 62*x^2 + 17*x^3 + 17*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0,0},x]
       + (3*x - 14*x^2 - 10*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]
       - (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0},x]*Lmu
       - (4*x - 16*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,1,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,1,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0},x]*Zeta[3]*Lmu
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0},x]*Lmu
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,1,0},x]
       + (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,0},x]*Lmu
       + 5*x/(3 - 6*x + 3*x^2)*Lmu
       - (5*x - 7*x^2)/(18 - 54*x + 54*x^2 - 18*x^3)*Pi^2
       + (5*x - 6*x^2 + 5*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Lmu
       + (5*x + 5*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{1,0},x]
       - (6*x - 4*x^2 + 6*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0},x]
       + 7*x/(3 - 6*x + 3*x^2)*HPL[{1,0,1,0},x]
       + (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0},x]*Lmu
       + (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(270 - 1350*x + 2700*x^2 - 2700*x^3 + 1350*x^4 - 270*x^5)*HPL[{0},x]*Pi^4
       - (8*x + 8*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,-1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0},x]*Zeta[3]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,-1,0,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,-1,0,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,-1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,1,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,-1,0},x]
       - (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,0},x]
       - (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1},x]*Zeta[3]
       + (13*x + 118*x^2 + 13*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*Zeta[3]
       + (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*Zeta[5]
       - (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1,0,0},x]
       - (14*x + 58*x^2 + 14*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]
       - 16*x/(3 - 6*x + 3*x^2)*HPL[{1,0,-1,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,-1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,-1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,-1,0},x]
       + (16*x + 64*x^2 - 8*x^3 - 56*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0,0},x]
       + (17*x - 42*x^2 + 17*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{1,0,0,0},x]
       + (17*x + 10*x^2 - x^3)/(54 - 216*x + 324*x^2 - 216*x^3 + 54*x^4)*HPL[{0},x]*Pi^2
       + (17*x + 17*x^2 + 17*x^3 + 17*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0,0},x]
       + (20*x - 22*x^2 - 22*x^3 + 68*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0,0},x]
       + (23*x + 23*x^2)/(6 - 18*x + 18*x^2 - 6*x^3)*HPL[{0},x]
       + (25*x - 30*x^2 + 25*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]
       - (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,-1,0},x]
       + (32*x + 38*x^2 - 40*x^3 + 26*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0},x]*Zeta[3]
       - (33*x + 499*x^2 - 265*x^3 - 99*x^4)/(36 - 180*x + 360*x^2 - 360*x^3 + 180*x^4 - 36*x^5)*HPL[{0,0,0},x]
       + (44*x + 136*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,-1,0},x]
       + (47*x + 95*x^2 - 115*x^3 + 5*x^4)/(108 - 540*x + 1080*x^2 - 1080*x^3 + 540*x^4 - 108*x^5)*HPL[{0,0},x]*Pi^2
       - (47*x + 119*x^2 - 67*x^3 + 29*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0,0,1,0},x]
       + (63*x - 85*x^2 + 73*x^3 + 21*x^4)/(1080 - 5400*x + 10800*x^2 - 10800*x^3 + 5400*x^4 - 1080*x^5)*Pi^4
       + (76*x + 124*x^2 - 92*x^3 + 52*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,-1,0},x]
       + 101*x/(18 - 36*x + 18*x^2)
       - 2*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]*Lmu
       - x/(18 - 36*x + 18*x^2)*HPL[{1,0},x]*Pi^2
);

caahOS2nl1sing = (
       + (x - 10*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,0,0},x]
       - (x - 4*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       + (x - 4*x^2 + x^3)/(270 - 1080*x + 1620*x^2 - 1080*x^3 + 270*x^4)*HPL[{1},x]*Pi^4
       + (x - 3*x^2 + 9*x^3 + 21*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,0,0},x]
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Pi^2
       + (x + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Pi^2*Zeta[3]
       + (2*x - 12*x^2 - 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,0},x]
       - (2*x - 2*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Pi^2
       - (2*x + 4*x^2 - 14*x^3)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,0},x]
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       - (2*x + 20*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0},x]
       + 3*x/(1 - 2*x + x^2)
       + (3*x - 4*x^2 + 16*x^3 - 4*x^4 + 3*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       - (3*x + 3*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{1,0},x]
       + (3*x + 44*x^2 - 68*x^3 + 20*x^4 + 15*x^5)/(1080 - 6480*x + 16200*x^2 - 21600*x^3 + 16200*x^4 - 6480*x^5 + 1080*x^6)*Pi^4
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       + (4*x + 12*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]
       - (4*x + 32*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Zeta[3]
       + (4*x + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,0},x]
       + (4*x + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,1},x]
       + (5*x - 110*x^2 + 5*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[5]
       - (7*x + 7*x^2)/(36 - 108*x + 108*x^2 - 36*x^3)*Pi^2
       + (8*x - 44*x^2 + 50*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0},x]
       + (8*x - 32*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,-1,0},x]
       + (8*x - 32*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,1},x]
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0,1},x]
       + (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{-1},x]*Pi^2
       - (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       - (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       + (13*x - 266*x^2 + 13*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{1,0,0},x]
       + (13*x + 13*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{0,1},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,1},x]
       - (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       - (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       - (37*x - 243*x^2 + 249*x^3 - 15*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*Zeta[3]
       + (37*x + 37*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       + 39*x/(2 - 4*x + 2*x^2)*HPL[{1},x]
       + 2*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Pi^2
       + (2*x^2 - 5*x^3 + 2*x^4 - 6*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0},x]*Pi^2
       + (2*x^2 + 6*x^3)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       + (2*x^2 + 7*x^3 - 10*x^4 - 6*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,1,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,1,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0},x]
       + 4*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0},x]*Pi^2
       - (4*x^2 - x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0},x]*Pi^2
       + (4*x^2 + 44*x^3 - 44*x^4 + 24*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,-1,0},x]
       + (4*x^2 + 44*x^3 - 44*x^4 + 24*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1},x]*Zeta[3]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,1,0,0},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0,0},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,1,0},x]
       - 12*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,0},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,-1,0},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,0,1},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,1,0,0},x]
       - (22*x^2 - 145*x^3 - 7*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0},x]
       + (28*x^2 - 40*x^3 - 8*x^4 + 6*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0},x]*Zeta[3]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,-1,0},x]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,1},x]
       + (35*x^2 + 66*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0,0},x]
       - 39*x^2/(2 - 6*x + 6*x^2 - 2*x^3)*HPL[{0},x]
);

(* results for H->gamma gamma, quark mass in the MSbar scheme *)

CaahMSbar = api/v * ( CaahMSbar0 + aspi*CaahMSbar1 + aspi^2*CaahMSbar2 + O[aspi]^3 );

CaahMSbar0 = cA*QQ/tf * caahMSbar0;
CaahMSbar1 = cA*cF*QQ/tf * caahMSbar1;
CaahMSbar2 = caahMSbar2nl0 + cA*cF*Qq^2*nl * caahMSbar2nl1nonsing + cA*cF*QQ2 * caahMSbar2nl1sing;

caahMSbar0 = (
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 2*x/(1 - 2*x + x^2)
);

caahMSbar1 = (
       + (x - 14*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (x + x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]
       - (x + x^2 + x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Pi^2
       - (x + x^2 + x^3 + x^4)/(20 - 100*x + 200*x^2 - 200*x^3 + 100*x^4 - 20*x^5)*Pi^4
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       - (x + 2*x^2 + x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       + (2*x + 18*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 3*x/(1 - 2*x + x^2)*Lmu
       + (3*x + 3*x^2)/(2 - 6*x + 6*x^2 - 2*x^3)*HPL[{0},x]*Lmu
       + (3*x + 18*x^2 + 3*x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0},x]*Lmu
       + (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0},x]*Zeta[3]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,-1,0},x]
       - (5*x - 6*x^2 + 5*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0},x]
       - (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0},x]
       - 9*x/(1 - 2*x + x^2)
);

caahMSbar2nl1nonsing = (
       - (x - 14*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       - (x + x^2)/(4 - 12*x + 12*x^2 - 4*x^3)*HPL[{0},x]*Lmu^2
       - (x + x^2)/(12 - 36*x + 36*x^2 - 12*x^3)*HPL[{0},x]*Lmu
       + (x + x^2)/(18 - 54*x + 54*x^2 - 18*x^3)*Pi^2
       + (x + x^2 + x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,0,0},x]
       + (x + x^2 + x^3 + x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0,0},x]*Lmu
       + (x + x^2 + x^3 + x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0},x]*Pi^2*Lmu
       - (x + x^2 + x^3 + x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*Pi^2*Zeta[3]
       - (x + x^2 + x^3 + x^4)/(30 - 150*x + 300*x^2 - 300*x^3 + 150*x^4 - 30*x^5)*HPL[{-1},x]*Pi^4
       + (x + x^2 + x^3 + x^4)/(60 - 300*x + 600*x^2 - 600*x^3 + 300*x^4 - 60*x^5)*Pi^4*Lmu
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Lmu
       + (x + 2*x^2 + x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1},x]*Pi^2
       + (x + 2*x^2 + x^3)/(18 - 72*x + 108*x^2 - 72*x^3 + 18*x^4)*HPL[{0},x]*Pi^2*Lmu
       - (x + 6*x^2 + x^3)/(4 - 16*x + 24*x^2 - 16*x^3 + 4*x^4)*HPL[{0,0},x]*Lmu^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0},x]*Zeta[3]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1},x]*Zeta[3]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]*Lmu
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,1,0,0},x]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1,0,0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]*Pi^2
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1},x]*Pi^2
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,1,0},x]
       - (2*x + 62*x^2 + 17*x^3 + 17*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0,0},x]
       - (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0},x]*Lmu
       - (4*x - 16*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,1,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,1,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0},x]*Zeta[3]*Lmu
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0},x]*Lmu
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,1,0},x]
       + (4*x + 5*x^2 + 4*x^3)/(27 - 108*x + 162*x^2 - 108*x^3 + 27*x^4)*HPL[{0},x]*Pi^2
       + (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,0},x]*Lmu
       + (5*x - 6*x^2 + 5*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Lmu
       + (5*x + 5*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{1,0},x]
       - (6*x - 4*x^2 + 6*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0},x]
       + 7*x/(3 - 6*x + 3*x^2)*HPL[{1,0,1,0},x]
       + (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0},x]*Lmu
       + (7*x + 7*x^2 + 7*x^3 + 7*x^4)/(270 - 1350*x + 2700*x^2 - 2700*x^3 + 1350*x^4 - 270*x^5)*HPL[{0},x]*Pi^4
       - (8*x + 8*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,-1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0},x]*Zeta[3]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,-1,0,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,-1,0,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,-1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,1,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,-1,0},x]
       - (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,0},x]
       - (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1},x]*Zeta[3]
       - (13*x + 102*x^2 + 13*x^3)/(12 - 48*x + 72*x^2 - 48*x^3 + 12*x^4)*HPL[{0,0},x]*Lmu
       + (13*x + 118*x^2 + 13*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*Zeta[3]
       + (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*Zeta[5]
       - (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1,0,0},x]
       - (14*x + 58*x^2 + 14*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]
       - 16*x/(3 - 6*x + 3*x^2)*HPL[{1,0,-1,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,-1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,-1,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,-1,0},x]
       + (16*x + 64*x^2 - 8*x^3 - 56*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0,0},x]
       + (17*x - 42*x^2 + 17*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{1,0,0,0},x]
       + (17*x + 17*x^2 + 17*x^3 + 17*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0,0},x]
       + (20*x - 22*x^2 - 22*x^3 + 68*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0,0},x]
       + 23*x/(6 - 12*x + 6*x^2)*Lmu
       - (23*x + 650*x^2 + 231*x^3)/(48 - 192*x + 288*x^2 - 192*x^3 + 48*x^4)*HPL[{0,0},x]
       + (25*x - 30*x^2 + 25*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]
       + (29*x + 5*x^2 - 25*x^3 + 23*x^4)/(108 - 540*x + 1080*x^2 - 1080*x^3 + 540*x^4 - 108*x^5)*HPL[{0,0},x]*Pi^2
       - (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,-1,0},x]
       + (32*x + 38*x^2 - 40*x^3 + 26*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0},x]*Zeta[3]
       - (33*x + 499*x^2 - 265*x^3 - 99*x^4)/(36 - 180*x + 360*x^2 - 360*x^3 + 180*x^4 - 36*x^5)*HPL[{0,0,0},x]
       + (44*x + 136*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,-1,0},x]
       - (47*x + 119*x^2 - 67*x^3 + 29*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0,0,1,0},x]
       + (63*x - 85*x^2 + 73*x^3 + 21*x^4)/(1080 - 5400*x + 10800*x^2 - 10800*x^3 + 5400*x^4 - 1080*x^5)*Pi^4
       + (76*x + 124*x^2 - 92*x^3 + 52*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,-1,0},x]
       + (113*x + 113*x^2)/(48 - 144*x + 144*x^2 - 48*x^3)*HPL[{0},x]
       + 617*x/(72 - 144*x + 72*x^2)
       + x/(2 - 4*x + 2*x^2)*Lmu^2
       - x/(18 - 36*x + 18*x^2)*HPL[{1,0},x]*Pi^2
);

caahMSbar2nl1sing = (
       + (x - 10*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,0,0},x]
       - (x - 4*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       + (x - 4*x^2 + x^3)/(270 - 1080*x + 1620*x^2 - 1080*x^3 + 270*x^4)*HPL[{1},x]*Pi^4
       + (x - 3*x^2 + 9*x^3 + 21*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,0,0},x]
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Pi^2
       + (x + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Pi^2*Zeta[3]
       + (2*x - 12*x^2 - 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,0},x]
       - (2*x - 2*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Pi^2
       - (2*x + 4*x^2 - 14*x^3)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,0},x]
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       - (2*x + 20*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0},x]
       + 3*x/(1 - 2*x + x^2)
       + (3*x - 4*x^2 + 16*x^3 - 4*x^4 + 3*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       - (3*x + 3*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{1,0},x]
       + (3*x + 44*x^2 - 68*x^3 + 20*x^4 + 15*x^5)/(1080 - 6480*x + 16200*x^2 - 21600*x^3 + 16200*x^4 - 6480*x^5 + 1080*x^6)*Pi^4
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       + (4*x + 12*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]
       - (4*x + 32*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Zeta[3]
       + (4*x + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,0},x]
       + (4*x + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,1},x]
       + (5*x - 110*x^2 + 5*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[5]
       - (7*x + 7*x^2)/(36 - 108*x + 108*x^2 - 36*x^3)*Pi^2
       + (8*x - 44*x^2 + 50*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0},x]
       + (8*x - 32*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,-1,0},x]
       + (8*x - 32*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,1},x]
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0,1},x]
       + (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{-1},x]*Pi^2
       - (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       - (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       + (13*x - 266*x^2 + 13*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{1,0,0},x]
       + (13*x + 13*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{0,1},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,1},x]
       - (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       - (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       - (37*x - 243*x^2 + 249*x^3 - 15*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*Zeta[3]
       + (37*x + 37*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       + 39*x/(2 - 4*x + 2*x^2)*HPL[{1},x]
       + 2*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Pi^2
       + (2*x^2 - 5*x^3 + 2*x^4 - 6*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0},x]*Pi^2
       + (2*x^2 + 6*x^3)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       + (2*x^2 + 7*x^3 - 10*x^4 - 6*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,1,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,1,0},x]
       - 4*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0},x]
       + 4*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0},x]*Pi^2
       - (4*x^2 - x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0},x]*Pi^2
       + (4*x^2 + 44*x^3 - 44*x^4 + 24*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,-1,0},x]
       + (4*x^2 + 44*x^3 - 44*x^4 + 24*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1},x]*Zeta[3]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,1,0,0},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0,0},x]
       - 8*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,1,0},x]
       - 12*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,0},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,-1,0},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0,0,1},x]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,1,0,0},x]
       - (22*x^2 - 145*x^3 - 7*x^4)/(6 - 30*x + 60*x^2 - 60*x^3 + 30*x^4 - 6*x^5)*HPL[{0,0,0},x]
       + (28*x^2 - 40*x^3 - 8*x^4 + 6*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0},x]*Zeta[3]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,-1,0},x]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,1},x]
       + (35*x^2 + 66*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0,0},x]
       - 39*x^2/(2 - 6*x + 6*x^2 - 2*x^3)*HPL[{0},x]
);

(* results for gg->H, quark mass in the on-shell scheme *)

CgghOS = aspi/v * ( CgghOS0 + aspi*CgghOS1 + aspi^2*CgghOS2 + O[aspi]^3 );

CgghOS0 = tf * cgghOS0;
CgghOS1 = tf*cF * cgghOS1nl0cF + tf*cA * cgghOS1nl0cA + nl*tf^2 * cgghOS1nl1;
CgghOS2 = cgghOS2nl0 + nl*tf^2*cF * cgghOS2nl1cF + nl*tf^2*cA * cgghOS2nl1cA + nl^2*tf^3 * cgghOS2nl2;

cgghOS0 = (
       + (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 4*x/(1 - 2*x + x^2)
);

cgghOS1nl0cF = (
       - (x + x^2 + x^3 + x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(10 - 50*x + 100*x^2 - 100*x^3 + 50*x^4 - 10*x^5)*Pi^4
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0},x]*Pi^2
       + (2*x - 28*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       + (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       - (6*x + 6*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0},x]*Zeta[3]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,-1,0},x]
       - 10*x/(1 - 2*x + x^2)
       - (10*x - 12*x^2 + 10*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0},x]
       - (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0},x]
       + 12*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
);

cgghOS1nl0cA = (
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,0},x]
       + (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Pi^2
       + (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,-1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,0},x]
       + (4*x + 8*x^2 + 4*x^3)/(45 - 180*x + 270*x^2 - 180*x^3 + 45*x^4)*Pi^4
       - 6*x/(1 - 2*x + x^2)
       + (6*x + 12*x^2 + 6*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0},x]*Zeta[3]
       + (6*x + 20*x^2 + 6*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (7*x + 38*x^2 + 7*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,0},x]
       - 11*x/(3 - 6*x + 3*x^2)*Lmu
       - 11*x/(3 - 6*x + 3*x^2)*HPL[{0},x]
       + (11*x + 15*x^2 + 21*x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0},x]
       + (11*x + 22*x^2 + 11*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1},x]
       + (11*x + 22*x^2 + 11*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       + (11*x + 22*x^2 + 11*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0,0},x]*Lmu
       + (12*x + 24*x^2 + 12*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]
       - 22*x/(3 - 6*x + 3*x^2)*HPL[{1},x]
);

cgghOS1nl1 = (
       - (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]*Lmu
       + 4*x/(3 - 6*x + 3*x^2)*Lmu
       + 4*x/(3 - 6*x + 3*x^2)*HPL[{0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]
       + 8*x/(3 - 6*x + 3*x^2)*HPL[{1},x]
);

cgghOS2nl1cF = (
       + (x + x^2 + x^3 + x^4)/(15 - 75*x + 150*x^2 - 150*x^3 + 75*x^4 - 15*x^5)*Pi^4*Lmu
       - (x + x^2 + x^3 + x^4)/(15 - 75*x + 150*x^2 - 150*x^3 + 75*x^4 - 15*x^5)*HPL[{-1},x]*Pi^4
       - (x + 18*x^2 + x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0},x]*Lmu
       - (x + 33*x^2 - 45*x^3 - 45*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       - (2*x + 2*x^2 - 6*x^3 - 6*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,0,0},x]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,0,0},x]
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0},x]*Lmu
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0,1},x]
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0},x]*Pi^2*Lmu
       + (4*x - 344*x^2 + 328*x^3 + 100*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0,0},x]
       - (4*x - 56*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       + (4*x + 4*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]*Lmu
       + (4*x + 4*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1},x]*Zeta[3]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1,0,0},x]*Pi^2
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0},x]*Pi^2*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,1},x]
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1},x]*Pi^2
       + (4*x + 16*x^2 - 8*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0},x]*Pi^2
       - (4*x + 52*x^2 - 44*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1},x]*Zeta[3]
       + (5*x - 7*x^2 + 5*x^3 - 7*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Pi^2*Zeta[3]
       - (5*x + 6*x^2 + 5*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0},x]*Pi^2
       + (6*x - 8*x^2 + 32*x^3 - 8*x^4 + 6*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       - (6*x + 6*x^2 + 6*x^3 + 6*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0,1,0},x]
       - (6*x + 36*x^2 - 152*x^3 + 108*x^4 - 54*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       - (6*x + 50*x^2 - 14*x^3 + 6*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0},x]*Lmu
       + (8*x - 40*x^2 + 72*x^3 + 24*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0},x]*Zeta[3]
       - (8*x - 32*x^2 + 160*x^3 - 32*x^4 + 8*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]*Lmu
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,1},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1},x]*Pi^2
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       - (8*x + 32*x^2 - 16*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,1,0},x]
       + (8*x + 96*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0},x]
       + (10*x - 28*x^2 + 10*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0},x]
       + (10*x + 4*x^2 + 14*x^3 + 8*x^4)/(135 - 675*x + 1350*x^2 - 1350*x^3 + 675*x^4 - 135*x^5)*HPL[{1},x]*Pi^4
       + (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]*Pi^2
       + (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1},x]*Pi^2
       + (12*x + 12*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,0},x]
       + (12*x + 160*x^2 + 12*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       + (16*x - 160*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0},x]
       + (16*x - 64*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,1},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0},x]*Zeta[3]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0},x]*Zeta[3]*Lmu
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,-1,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0},x]*Lmu
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,1},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,-1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,-1,0,0},x]
       + (16*x + 16*x^2 + 48*x^3 + 48*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,0},x]*Lmu
       - (16*x + 112*x^2 - 80*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,-1,0},x]
       + (17*x - 19*x^2 - 8*x^3 - 32*x^4)/(27 - 135*x + 270*x^2 - 270*x^3 + 135*x^4 - 27*x^5)*HPL[{0},x]*Pi^2
       - (17*x - 7*x^2)/(18 - 54*x + 54*x^2 - 18*x^3)*Pi^2
       + (18*x + 7*x^2 + 34*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]
       + (20*x - 24*x^2 + 20*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Lmu
       + 23*x/(3 - 6*x + 3*x^2)*Lmu
       + (23*x + 23*x^2 + 23*x^3 + 23*x^4)/(270 - 1350*x + 2700*x^2 - 2700*x^3 + 1350*x^4 - 270*x^5)*HPL[{0},x]*Pi^4
       + (28*x - 68*x^2 + 124*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0,1},x]
       + (28*x - 20*x^2 + 76*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,1,0,0},x]
       + (28*x + 4*x^2 + 48*x^3 + 24*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0,0},x]
       - (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1,0,0},x]
       + (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Zeta[3]
       + (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0},x]*Lmu
       - (30*x + 437*x^2 - 689*x^3 - 84*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]
       - (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,-1,0},x]
       + (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0},x]*Lmu
       + (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,1,0},x]
       + (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,-1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,-1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,1},x]
       + (33*x - 52*x^2 + 45*x^3 - 16*x^4 - 3*x^5)/(270 - 1620*x + 4050*x^2 - 5400*x^3 + 4050*x^4 - 1620*x^5 + 270*x^6)*Pi^4
       + (36*x - 107*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{0},x]
       + (38*x - 202*x^2 + 258*x^3 + 18*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*Zeta[5]
       + (38*x + 38*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{0,1},x]
       - (40*x + 372*x^2 - 516*x^3 + 180*x^4 - 34*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,0,0},x]
       + (44*x - 24*x^2 + 44*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,1},x]
       - (44*x + 12*x^2 + 12*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       - (44*x + 12*x^2 + 12*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       + (44*x + 20*x^2 + 68*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,1,0},x]
       - (44*x + 44*x^2 + 44*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,0},x]
       + (48*x - 48*x^2 + 112*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,-1,0},x]
       + (52*x + 4*x^2 + 100*x^3 + 52*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,1,0,0},x]
       + (53*x - 259*x^2 + 187*x^3 - 29*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,0},x]
       - (55*x + 134*x^2 + 55*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]
       - (56*x - 32*x^2 + 64*x^3 - 32*x^4 + 56*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       + (58*x + 58*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       + (58*x + 276*x^2 - 576*x^3 + 180*x^4 - 22*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0},x]*Zeta[3]
       + (59*x + 72*x^2 - 294*x^3 + 144*x^4 - 65*x^5)/(54 - 324*x + 810*x^2 - 1080*x^3 + 810*x^4 - 324*x^5 + 54*x^6)*HPL[{0,0},x]*Pi^2
       + (64*x + 64*x^2 + 64*x^3 + 64*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,1,0},x]
       + (64*x + 64*x^2 + 64*x^3 + 64*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,-1,0},x]
       - (77*x + 245*x^2 - 229*x^3 + 35*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1,0},x]
       + (80*x - 948*x^2 + 80*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]
       - (80*x + 80*x^2 + 48*x^3 + 48*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,-1,0},x]
       + (80*x + 80*x^2 + 80*x^3 + 80*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,-1,0},x]
       + (80*x + 176*x^2 - 64*x^3 - 160*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0,0},x]
       - (85*x - 939*x^2 + 957*x^3 - 19*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Zeta[3]
       + (136*x - 80*x^2 + 116*x^3 - 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0},x]
       + 143*x/(3 - 6*x + 3*x^2)*HPL[{1},x]
       + 155*x/(9 - 18*x + 9*x^2)
       + (200*x + 120*x^2 - 264*x^3 + 24*x^4 + 88*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,-1,0},x]
       + 8*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0},x]*Pi^2
       + (12*x^2 - 4*x^3 + 8*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{1,0,0},x]*Pi^2
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,1,0},x]
       - 24*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,0},x]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,1,0,0},x]
       - 64*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,-1,0},x]
       - 64*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,1},x]
);

cgghOS2nl1cA = (
       - (x - 15*x^2 + 12*x^3 - 12*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0},x]*Pi^2
       + (x + x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{-1,0},x]
       - (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,1,0},x]
       - (x + 2*x^2 + x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0,0},x]*Pi^2
       - (x + 2*x^2 + x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*Pi^2*Zeta[3]
       + (2*x - 26*x^2 + 20*x^3 - 24*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,0,1},x]
       + (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[5]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0},x]*Lmu
       - (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Pi^2*Lmu
       - (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       - (3*x - 4*x^2 + 16*x^3 - 4*x^4 + 3*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       + (3*x + 6*x^2 + 3*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,1,0,0},x]
       - (3*x + 6*x^2 + 3*x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0},x]*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0},x]*Zeta[3]*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Pi^2
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Pi^2
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0},x]*Pi^2*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       - (8*x - 32*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,-1,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0},x]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0},x]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1},x]*Pi^2
       - (8*x + 16*x^2 + 8*x^3)/(135 - 540*x + 810*x^2 - 540*x^3 + 135*x^4)*Pi^4*Lmu
       - (8*x + 36*x^2 - 30*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       - (10*x + 18*x^2 + 10*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       - (10*x + 20*x^2 + 10*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Pi^2
       - (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{-1},x]*Pi^2
       - (11*x + 22*x^2 + 11*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Lmu^2
       - (11*x + 22*x^2 + 11*x^3)/(54 - 216*x + 324*x^2 - 216*x^3 + 54*x^4)*HPL[{1},x]*Pi^4
       + (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       + (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       - (12*x + 40*x^2 + 12*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       + (14*x + 28*x^2 + 14*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0,0},x]
       - (16*x - 64*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0},x]*Lmu
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,1,0,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0,1},x]
       + 17*x/(3 - 6*x + 3*x^2)*Lmu
       + (17*x - 77*x^2)/(216 - 648*x + 648*x^2 - 216*x^3)*Pi^2
       - (20*x - 48*x^2 - 148*x^3 + 144*x^4 + 116*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,-1,0},x]
       - (20*x + 40*x^2 + 20*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1},x]*Zeta[3]
       - (20*x + 40*x^2 + 20*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0},x]*Zeta[3]
       - (20*x + 40*x^2 + 20*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0,0},x]
       - (20*x + 40*x^2 + 20*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0},x]*Pi^2
       + 22*x/(9 - 18*x + 9*x^2)*Lmu^2
       + (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       + (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       - (22*x + 26*x^2 + 10*x^3 - 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0},x]*Lmu
       + (22*x + 44*x^2 + 22*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,0},x]
       - (23*x + 50*x^2 + 23*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0},x]
       + 25*x/(2 - 4*x + 2*x^2)*HPL[{1},x]
       - (25*x - 8*x^2 - 84*x^3 + 16*x^4 + 37*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0},x]*Zeta[3]
       - (25*x + 38*x^2 + 25*x^3)/(27 - 108*x + 162*x^2 - 108*x^3 + 27*x^4)*HPL[{1,0},x]*Pi^2
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,1,-1,0},x]
       + (34*x - 41*x^2)/(6 - 18*x + 18*x^2 - 6*x^3)*HPL[{0},x]
       + (35*x + 107*x^2 - 215*x^3 - 71*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{1,0,0,0},x]
       + (38*x + 52*x^2 + 38*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0,0},x]
       - (40*x + 80*x^2 + 40*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,-1,0},x]
       - (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,0},x]
       + (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0,0},x]
       - (43*x + 86*x^2 + 43*x^3)/(540 - 2160*x + 3240*x^2 - 2160*x^3 + 540*x^4)*HPL[{0},x]*Pi^4
       + 44*x/(9 - 18*x + 9*x^2)*HPL[{0},x]*Lmu
       - (44*x + 4*x^2 - 32*x^3 - 20*x^4 + 32*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       - (44*x + 52*x^2 + 20*x^3 - 20*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]
       - (44*x + 88*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Lmu
       - (44*x + 88*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Lmu
       - (68*x + 136*x^2 + 68*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       - (72*x + 248*x^2 + 283*x^3 + 171*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0,0,0},x]
       - (79*x + 193*x^2 - 202*x^3 - 112*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Zeta[3]
       - (80*x + 160*x^2 + 80*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,-1,0},x]
       - (80*x + 160*x^2 + 80*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,-1,0},x]
       + (85*x - 91*x^2)/(9 - 27*x + 27*x^2 - 9*x^3)*HPL[{1,0},x]
       + 88*x/(9 - 18*x + 9*x^2)*HPL[{1},x]*Lmu
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1,1},x]
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0,1},x]
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,1,0},x]
       + (97*x - 79*x^2)/(9 - 27*x + 27*x^2 - 9*x^3)*HPL[{0,1},x]
       - (100*x + 344*x^2 + 100*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1,0},x]
       - (127*x - 96*x^2 - 686*x^3 + 96*x^4 + 223*x^5)/(432 - 2592*x + 6480*x^2 - 8640*x^3 + 6480*x^4 - 2592*x^5 + 432*x^6)*HPL[{0,0},x]*Pi^2
       - (137*x + 36*x^2 - 7*x^3 - 204*x^4 + 17*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,0,0},x]
       + 176*x/(9 - 18*x + 9*x^2)*HPL[{1,1},x]
       + (219*x + 362*x^2 + 219*x^3)/(18 - 72*x + 108*x^2 - 72*x^3 + 18*x^4)*HPL[{1,0,0},x]
       - (283*x - 708*x^2 + 460*x^3 - 420*x^4 + 427*x^5)/(3240 - 19440*x + 48600*x^2 - 64800*x^3 + 48600*x^4 - 19440*x^5 + 3240*x^6)*Pi^4
       - (325*x + 650*x^2 + 325*x^3)/(36 - 144*x + 216*x^2 - 144*x^3 + 36*x^4)*HPL[{0,0},x]*Zeta[3]
       + (1145*x - 4208*x^2 + 1253*x^3)/(324 - 1296*x + 1944*x^2 - 1296*x^3 + 324*x^4)*HPL[{0,0},x]
       + 1501*x/(162 - 324*x + 162*x^2)
);

cgghOS2nl2 = (
       + (x + 2*x^2 + x^3)/(108 - 432*x + 648*x^2 - 432*x^3 + 108*x^4)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Lmu^2
       - 4*x/(9 - 18*x + 9*x^2)*Lmu^2
       + (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0},x]*Lmu
       - 8*x/(9 - 18*x + 9*x^2)*HPL[{0},x]*Lmu
       - 8*x/(9 - 18*x + 9*x^2)*HPL[{0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,1},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Lmu
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{0,1},x]
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{1},x]*Lmu
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0,0},x]
       - 32*x/(9 - 18*x + 9*x^2)*HPL[{1,1},x]
       - x/(54 - 108*x + 54*x^2)*Pi^2
);

(* results for gg->H, quark mass in the MSbar scheme *)

CgghMSbar = aspi/v * ( CgghMSbar0 + aspi*CgghMSbar1 + aspi^2*CgghMSbar2 + O[aspi]^3 );

CgghMSbar0 = tf * cgghMSbar0;
CgghMSbar1 = tf*cF * cgghMSbar1nl0cF + tf*cA * cgghMSbar1nl0cA + nl*tf^2 * cgghMSbar1nl1;
CgghMSbar2 = cgghMSbar2nl0 + nl*tf^2*cF * cgghMSbar2nl1cF + nl*tf^2*cA * cgghMSbar2nl1cA + nl^2*tf^3 * cgghMSbar2nl2;

cgghMSbar0 = (
       + (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 4*x/(1 - 2*x + x^2)
);

cgghMSbar1nl0cF = (
       - (x + x^2 + x^3 + x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0,0},x]
       - (x + x^2 + x^3 + x^4)/(10 - 50*x + 100*x^2 - 100*x^3 + 50*x^4 - 10*x^5)*Pi^4
       - (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0},x]*Pi^2
       + (2*x - 28*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (2*x + 2*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,0},x]
       + (3*x + 3*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0},x]*Lmu
       + (3*x + 18*x^2 + 3*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]*Lmu
       + (3*x + 25*x^2 - 7*x^3 + 3*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0},x]
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,0},x]
       + (4*x + 36*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       - 6*x/(1 - 2*x + x^2)*Lmu
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0},x]*Zeta[3]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,-1,0},x]
       - (10*x - 12*x^2 + 10*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0},x]
       - (14*x + 14*x^2 + 14*x^3 + 14*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0},x]
       - 18*x/(1 - 2*x + x^2)
);

cgghMSbar1nl0cA = (
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]
       + (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,0},x]
       + (x + 2*x^2 + x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0},x]*Pi^2
       + (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,-1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,0,0},x]
       + (4*x + 8*x^2 + 4*x^3)/(45 - 180*x + 270*x^2 - 180*x^3 + 45*x^4)*Pi^4
       - 6*x/(1 - 2*x + x^2)
       + (6*x + 12*x^2 + 6*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0},x]*Zeta[3]
       + (6*x + 20*x^2 + 6*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*Zeta[3]
       - (7*x + 38*x^2 + 7*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,0},x]
       - 11*x/(3 - 6*x + 3*x^2)*Lmu
       - 11*x/(3 - 6*x + 3*x^2)*HPL[{0},x]
       + (11*x + 15*x^2 + 21*x^3 + x^4)/(2 - 10*x + 20*x^2 - 20*x^3 + 10*x^4 - 2*x^5)*HPL[{0,0,0},x]
       + (11*x + 22*x^2 + 11*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1},x]
       + (11*x + 22*x^2 + 11*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       + (11*x + 22*x^2 + 11*x^3)/(6 - 24*x + 36*x^2 - 24*x^3 + 6*x^4)*HPL[{0,0},x]*Lmu
       + (12*x + 24*x^2 + 12*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]
       - 22*x/(3 - 6*x + 3*x^2)*HPL[{1},x]
);

cgghMSbar1nl1 = (
       - (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0},x]*Lmu
       + 4*x/(3 - 6*x + 3*x^2)*Lmu
       + 4*x/(3 - 6*x + 3*x^2)*HPL[{0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]
       + 8*x/(3 - 6*x + 3*x^2)*HPL[{1},x]
);

cgghMSbar2nl1cF = (
       + (x + x^2 + x^3 + x^4)/(15 - 75*x + 150*x^2 - 150*x^3 + 75*x^4 - 15*x^5)*Pi^4*Lmu
       - (x + x^2 + x^3 + x^4)/(15 - 75*x + 150*x^2 - 150*x^3 + 75*x^4 - 15*x^5)*HPL[{-1},x]*Pi^4
       - (2*x + 2*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0,1},x]*Lmu
       - (2*x + 2*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{1,0},x]*Lmu
       - (2*x + 2*x^2 - 6*x^3 - 6*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,0,0},x]
       - (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,0,0},x]
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0},x]*Lmu
       + (2*x + 2*x^2 + 2*x^3 + 2*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0,1},x]
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0},x]*Pi^2*Lmu
       - (2*x + 12*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,1},x]*Lmu
       + 3*x/(1 - 2*x + x^2)*Lmu^2
       - (3*x + 3*x^2)/(2 - 6*x + 6*x^2 - 2*x^3)*HPL[{0},x]*Lmu^2
       - (3*x + 18*x^2 + 3*x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0},x]*Lmu^2
       + 4*x/(1 - 2*x + x^2)*HPL[{1},x]*Lmu
       + (4*x - 344*x^2 + 328*x^3 + 100*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0,0},x]
       - (4*x - 56*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       - (4*x + 4*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{1,0},x]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1},x]*Zeta[3]
       - (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1,0,0},x]*Pi^2
       + (4*x + 4*x^2 + 4*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0},x]*Pi^2*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1,1,0},x]
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,1},x]
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       + (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1},x]*Pi^2
       + (4*x + 16*x^2 - 8*x^3 + 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,1,0},x]*Pi^2
       - (4*x + 52*x^2 - 44*x^3 + 4*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1},x]*Zeta[3]
       + (5*x - 7*x^2 + 5*x^3 - 7*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Pi^2*Zeta[3]
       + (5*x - 3*x^2)/(2 - 6*x + 6*x^2 - 2*x^3)*HPL[{0},x]*Lmu
       - (5*x + 5*x^2)/(18 - 54*x + 54*x^2 - 18*x^3)*Pi^2
       - (5*x + 6*x^2 + 5*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0},x]*Pi^2
       + (6*x - 8*x^2 + 32*x^3 - 8*x^4 + 6*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       - (6*x + 6*x^2 + 6*x^3 + 6*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,0,1,0},x]
       - (6*x + 30*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0},x]*Lmu
       - (6*x + 36*x^2 - 152*x^3 + 108*x^4 - 54*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       + (8*x - 40*x^2 + 72*x^3 + 24*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0},x]*Zeta[3]
       - (8*x - 32*x^2 + 160*x^3 - 32*x^4 + 8*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       + (8*x - 10*x^2 + x^3 - 41*x^4)/(27 - 135*x + 270*x^2 - 270*x^3 + 135*x^4 - 27*x^5)*HPL[{0},x]*Pi^2
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,-1,0,1,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,1,1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,1,0},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,0,0},x]
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]*Lmu
       - (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,1},x]
       + (8*x + 8*x^2 + 8*x^3 + 8*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1},x]*Pi^2
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       - (8*x + 32*x^2 - 16*x^3 + 8*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,1,0},x]
       + (8*x + 96*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0},x]
       + (9*x - 370*x^2 + 265*x^3)/(24 - 96*x + 144*x^2 - 96*x^3 + 24*x^4)*HPL[{0,0},x]
       - (9*x + 73*x^2 - 85*x^3 - 53*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       + (10*x - 28*x^2 + 10*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,1,0},x]
       + (10*x + 4*x^2 + 14*x^3 + 8*x^4)/(135 - 675*x + 1350*x^2 - 1350*x^3 + 675*x^4 - 135*x^5)*HPL[{1},x]*Pi^4
       + (10*x + 10*x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{0,1},x]
       + (10*x + 10*x^2 + 10*x^3 + 10*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]*Pi^2
       - (10*x + 44*x^2 + 10*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]*Lmu
       + (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{-1},x]*Pi^2
       + (12*x + 12*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0,0},x]
       + (12*x + 160*x^2 + 12*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       + (14*x - 60*x^2 + 14*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Lmu
       - (15*x + 95*x^2 - 59*x^3 - 3*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0},x]*Lmu
       + (16*x - 160*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0},x]
       + (16*x - 64*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,1},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,0,-1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0},x]*Zeta[3]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0},x]*Zeta[3]*Lmu
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,-1,0,0},x]
       + (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,-1,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0},x]*Lmu
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,1},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,-1,0,0},x]
       - (16*x + 16*x^2 + 16*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,-1,0,0},x]
       + (16*x + 16*x^2 + 48*x^3 + 48*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,0},x]*Lmu
       - (16*x + 112*x^2 - 80*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,-1,0},x]
       + (23*x + 23*x^2 + 23*x^3 + 23*x^4)/(270 - 1350*x + 2700*x^2 - 2700*x^3 + 1350*x^4 - 270*x^5)*HPL[{0},x]*Pi^4
       + (28*x - 68*x^2 + 124*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0,1},x]
       + (28*x - 20*x^2 + 76*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,1,0,0},x]
       + (28*x + 4*x^2 + 48*x^3 + 24*x^4)/(1 - 5*x + 10*x^2 - 10*x^3 + 5*x^4 - x^5)*HPL[{0,1,0,0,0},x]
       - (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1,0,0},x]
       + (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0},x]*Zeta[3]
       + (28*x + 28*x^2 + 28*x^3 + 28*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,0},x]*Lmu
       - (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,0,-1,0},x]
       + (32*x + 32*x^2 + 32*x^3 + 32*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,0},x]*Lmu
       + (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,-1,1,0},x]
       + (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,-1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,-1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,1},x]
       + (33*x - 52*x^2 + 45*x^3 - 16*x^4 - 3*x^5)/(270 - 1620*x + 4050*x^2 - 5400*x^3 + 4050*x^4 - 1620*x^5 + 270*x^6)*Pi^4
       + (38*x - 202*x^2 + 258*x^3 + 18*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*Zeta[5]
       - (40*x + 372*x^2 - 516*x^3 + 180*x^4 - 34*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,0,0},x]
       + (41*x - 114*x^3 + 72*x^4 - 83*x^5)/(54 - 324*x + 810*x^2 - 1080*x^3 + 810*x^4 - 324*x^5 + 54*x^6)*HPL[{0,0},x]*Pi^2
       + 44*x/(3 - 6*x + 3*x^2)*Lmu
       + (44*x - 24*x^2 + 44*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,1},x]
       - (44*x + 12*x^2 + 12*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       - (44*x + 12*x^2 + 12*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       + (44*x + 20*x^2 + 68*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,0,1,0},x]
       - (44*x + 44*x^2 + 44*x^3 + 44*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0,0,0},x]
       + (48*x - 48*x^2 + 112*x^3 + 16*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,-1,0},x]
       + (52*x + 4*x^2 + 100*x^3 + 52*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,1,1,0,0},x]
       + 53*x/(1 - 2*x + x^2)*HPL[{1},x]
       + (53*x - 259*x^2 + 187*x^3 - 29*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{1,0,0,0},x]
       + (56*x - 1092*x^2 + 56*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]
       - (56*x - 32*x^2 + 64*x^3 - 32*x^4 + 56*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       + (58*x + 58*x^2)/(3 - 9*x + 9*x^2 - 3*x^3)*HPL[{-1,0},x]
       + (58*x + 276*x^2 - 576*x^3 + 180*x^4 - 22*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0},x]*Zeta[3]
       + (64*x + 64*x^2 + 64*x^3 + 64*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,1,0},x]
       + (64*x + 64*x^2 + 64*x^3 + 64*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,-1,0},x]
       - (66*x + 617*x^2 - 869*x^3 - 120*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,0},x]
       - (77*x + 245*x^2 - 229*x^3 + 35*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,0,1,0},x]
       - (79*x + 278*x^2 + 79*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]
       - (80*x + 80*x^2 + 48*x^3 + 48*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,-1,-1,0},x]
       + (80*x + 80*x^2 + 80*x^3 + 80*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0,-1,0},x]
       + (80*x + 176*x^2 - 64*x^3 - 160*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0,0},x]
       - (85*x - 939*x^2 + 957*x^3 - 19*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Zeta[3]
       + (136*x - 80*x^2 + 116*x^3 - 4*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{0,-1,0},x]
       + (200*x + 120*x^2 - 264*x^3 + 24*x^4 + 88*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,-1,0},x]
       + (281*x - 991*x^2)/(24 - 72*x + 72*x^2 - 24*x^3)*HPL[{0},x]
       + 833*x/(36 - 72*x + 36*x^2)
       + 8*x^2/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0},x]*Pi^2
       + (12*x^2 - 4*x^3 + 8*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{1,0,0},x]*Pi^2
       - 16*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,1,0},x]
       - 24*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,0},x]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - 32*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,1,0,0},x]
       - 64*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,-1,0},x]
       - 64*x^2/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1,0,0,1},x]
);

cgghMSbar2nl1cA = (
       - (x - 15*x^2 + 12*x^3 - 12*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0},x]*Pi^2
       + (x + x^2)/(1 - 3*x + 3*x^2 - x^3)*HPL[{-1,0},x]
       - (x + 2*x^2 + x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,1,0},x]
       - (x + 2*x^2 + x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0,0},x]*Pi^2
       - (x + 2*x^2 + x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*Pi^2*Zeta[3]
       + (2*x - 26*x^2 + 20*x^3 - 24*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,-1,0},x]
       - (2*x + 4*x^2 + 2*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,0,1},x]
       + (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[5]
       - (2*x + 4*x^2 + 2*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0},x]*Lmu
       - (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Pi^2*Lmu
       - (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,-1},x]*Pi^2
       - (3*x - 4*x^2 + 16*x^3 - 4*x^4 + 3*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,-1},x]*Pi^2
       + (3*x + 6*x^2 + 3*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,1,0,0},x]
       - (3*x + 6*x^2 + 3*x^3)/(2 - 8*x + 12*x^2 - 8*x^3 + 2*x^4)*HPL[{0,0},x]*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0},x]*Zeta[3]*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0},x]*Pi^2
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Pi^2
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0},x]*Pi^2*Lmu
       - (4*x + 8*x^2 + 4*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1},x]*Pi^2
       - (8*x - 32*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,-1,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,0,0,-1,0},x]
       - (8*x + 16*x^2 + 8*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1},x]*Zeta[3]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0},x]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0},x]*Lmu
       - (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1},x]*Pi^2
       - (8*x + 16*x^2 + 8*x^3)/(135 - 540*x + 810*x^2 - 540*x^3 + 135*x^4)*Pi^4*Lmu
       - (8*x + 36*x^2 - 30*x^3 + 14*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1},x]
       - (10*x + 18*x^2 + 10*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0},x]
       - (10*x + 20*x^2 + 10*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Pi^2
       - (11*x + 3*x^2 + 3*x^3 + 11*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{-1},x]*Pi^2
       - (11*x + 22*x^2 + 11*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Lmu^2
       - (11*x + 22*x^2 + 11*x^3)/(54 - 216*x + 324*x^2 - 216*x^3 + 54*x^4)*HPL[{1},x]*Pi^4
       + (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,-1,0},x]
       + (12*x - 16*x^2 + 64*x^3 - 16*x^4 + 12*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,-1,0,1},x]
       - (12*x + 40*x^2 + 12*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*Zeta[3]*Lmu
       + (14*x + 28*x^2 + 14*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0,0},x]
       - (16*x - 64*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0,-1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,-1,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0},x]*Lmu
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,1,0,0},x]
       - (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0,1},x]
       + 17*x/(3 - 6*x + 3*x^2)*Lmu
       + (17*x - 77*x^2)/(216 - 648*x + 648*x^2 - 216*x^3)*Pi^2
       - (20*x - 48*x^2 - 148*x^3 + 144*x^4 + 116*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,-1,0},x]
       - (20*x + 40*x^2 + 20*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{0,1},x]*Zeta[3]
       - (20*x + 40*x^2 + 20*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,0},x]*Zeta[3]
       - (20*x + 40*x^2 + 20*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,-1,0,0},x]
       - (20*x + 40*x^2 + 20*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0},x]*Pi^2
       + 22*x/(9 - 18*x + 9*x^2)*Lmu^2
       + (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,-1,0},x]
       + (22*x + 6*x^2 + 6*x^3 + 22*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{-1,0,1},x]
       - (22*x + 26*x^2 + 10*x^3 - 10*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,0},x]*Lmu
       + (22*x + 44*x^2 + 22*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0,0},x]
       - (23*x + 50*x^2 + 23*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0},x]
       + 25*x/(2 - 4*x + 2*x^2)*HPL[{1},x]
       - (25*x - 8*x^2 - 84*x^3 + 16*x^4 + 37*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0},x]*Zeta[3]
       - (25*x + 38*x^2 + 25*x^3)/(27 - 108*x + 162*x^2 - 108*x^3 + 27*x^4)*HPL[{1,0},x]*Pi^2
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,1,0},x]
       - (32*x + 64*x^2 + 32*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,1,-1,0},x]
       + (34*x - 41*x^2)/(6 - 18*x + 18*x^2 - 6*x^3)*HPL[{0},x]
       + (35*x + 107*x^2 - 215*x^3 - 71*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*HPL[{1,0,0,0},x]
       + (38*x + 52*x^2 + 38*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0,0},x]
       - (40*x + 80*x^2 + 40*x^3)/(1 - 4*x + 6*x^2 - 4*x^3 + x^4)*HPL[{1,1},x]*Zeta[3]
       - (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,-1,0},x]
       - (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,-1,0,0},x]
       + (40*x + 80*x^2 + 40*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,0,0},x]
       - (43*x + 86*x^2 + 43*x^3)/(540 - 2160*x + 3240*x^2 - 2160*x^3 + 540*x^4)*HPL[{0},x]*Pi^4
       + 44*x/(9 - 18*x + 9*x^2)*HPL[{0},x]*Lmu
       - (44*x + 4*x^2 - 32*x^3 - 20*x^4 + 32*x^5)/(3 - 18*x + 45*x^2 - 60*x^3 + 45*x^4 - 18*x^5 + 3*x^6)*HPL[{0,0,0,1},x]
       - (44*x + 52*x^2 + 20*x^3 - 20*x^4)/(3 - 15*x + 30*x^2 - 30*x^3 + 15*x^4 - 3*x^5)*HPL[{0,0,1,0},x]
       - (44*x + 88*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Lmu
       - (44*x + 88*x^2 + 44*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Lmu
       - (68*x + 136*x^2 + 68*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1},x]*Zeta[3]
       - (72*x + 248*x^2 + 283*x^3 + 171*x^4)/(18 - 90*x + 180*x^2 - 180*x^3 + 90*x^4 - 18*x^5)*HPL[{0,0,0},x]
       - (79*x + 193*x^2 - 202*x^3 - 112*x^4)/(9 - 45*x + 90*x^2 - 90*x^3 + 45*x^4 - 9*x^5)*Zeta[3]
       - (80*x + 160*x^2 + 80*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,-1,0},x]
       - (80*x + 160*x^2 + 80*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,1,0,-1,0},x]
       + (85*x - 91*x^2)/(9 - 27*x + 27*x^2 - 9*x^3)*HPL[{1,0},x]
       + 88*x/(9 - 18*x + 9*x^2)*HPL[{1},x]*Lmu
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1,1},x]
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0,1},x]
       - (88*x + 176*x^2 + 88*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,1,0},x]
       + (97*x - 79*x^2)/(9 - 27*x + 27*x^2 - 9*x^3)*HPL[{0,1},x]
       - (100*x + 344*x^2 + 100*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,-1,0},x]
       - (127*x - 96*x^2 - 686*x^3 + 96*x^4 + 223*x^5)/(432 - 2592*x + 6480*x^2 - 8640*x^3 + 6480*x^4 - 2592*x^5 + 432*x^6)*HPL[{0,0},x]*Pi^2
       - (137*x + 36*x^2 - 7*x^3 - 204*x^4 + 17*x^5)/(9 - 54*x + 135*x^2 - 180*x^3 + 135*x^4 - 54*x^5 + 9*x^6)*HPL[{0,0,0,0},x]
       + 176*x/(9 - 18*x + 9*x^2)*HPL[{1,1},x]
       + (219*x + 362*x^2 + 219*x^3)/(18 - 72*x + 108*x^2 - 72*x^3 + 18*x^4)*HPL[{1,0,0},x]
       - (283*x - 708*x^2 + 460*x^3 - 420*x^4 + 427*x^5)/(3240 - 19440*x + 48600*x^2 - 64800*x^3 + 48600*x^4 - 19440*x^5 + 3240*x^6)*Pi^4
       - (325*x + 650*x^2 + 325*x^3)/(36 - 144*x + 216*x^2 - 144*x^3 + 36*x^4)*HPL[{0,0},x]*Zeta[3]
       + (1145*x - 4208*x^2 + 1253*x^3)/(324 - 1296*x + 1944*x^2 - 1296*x^3 + 324*x^4)*HPL[{0,0},x]
       + 1501*x/(162 - 324*x + 162*x^2)
);

cgghMSbar2nl2 = (
       + (x + 2*x^2 + x^3)/(108 - 432*x + 648*x^2 - 432*x^3 + 108*x^4)*HPL[{0,0},x]*Pi^2
       + (2*x + 4*x^2 + 2*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0},x]*Lmu^2
       - 4*x/(9 - 18*x + 9*x^2)*Lmu^2
       + (4*x + 8*x^2 + 4*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0},x]*Lmu
       - 8*x/(9 - 18*x + 9*x^2)*HPL[{0},x]*Lmu
       - 8*x/(9 - 18*x + 9*x^2)*HPL[{0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,0,1},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,0,1,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{0,1,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(3 - 12*x + 18*x^2 - 12*x^3 + 3*x^4)*HPL[{1,0,0,0},x]
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0},x]*Lmu
       + (8*x + 16*x^2 + 8*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0},x]*Lmu
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{0,1},x]
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{1},x]*Lmu
       - 16*x/(9 - 18*x + 9*x^2)*HPL[{1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,0,1,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{0,1,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,0,1},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,0,1,0},x]
       + (16*x + 32*x^2 + 16*x^3)/(9 - 36*x + 54*x^2 - 36*x^3 + 9*x^4)*HPL[{1,1,0,0},x]
       - 32*x/(9 - 18*x + 9*x^2)*HPL[{1,1},x]
       - x/(54 - 108*x + 54*x^2)*Pi^2
);

